$\lambda_0$: Scaling Open-World Egocentric Human Data for Humanoid Loco-Manipulation

Humanoid loco-manipulation requires coordinated whole-body interaction with the physical world, yet collecting robot demonstrations at scale remains costly. Human demonstrations offer a scalable alternative, but existing egocentric human supervision often omits locomotion and posture, while embodiment differences and controller dynamics hinder accurate end-effector execution. We introduce HumanVerse, a 500-hour dataset of open-world human loco-manipulation pairing egocentric video with synchronized body and hand motion. Our human-to-humanoid pipeline aligns camera viewpoints and arm appearance, and refines motion references and controller inputs offline to reduce end-effector errors while preserving whole-body coordination. We validate the pipeline through zero-shot transfer to Unitree G1 on representative whole-body manipulation and long-range loco-manipulation tasks, without target-task robot demonstrations. Building on this pipeline, we develop $\lambda_0$, a humanoid foundation model for whole-body loco-manipulation, with robot-aligned human demonstrations providing supervision for mid-training. Increasing whole-body human data consistently improves downstream task progress. $\lambda_0$ achieves 90.0% success on SIMPLE and 62.5% across real-world loco-manipulation tasks. We expect this study to guide scalable whole-body human data collection toward humanoid foundation models for richer interaction with the physical world. Homepage: https://lambdahumanoid.github.io/

==> scripts/watch-latex.sh <==
#!/bin/sh
# Build this paper whenever latexmk detects a dependency change.
set -eu
paper_dir=$(CDPATH= cd -- "$(dirname -- "$0")/.." && pwd)
cd "$paper_dir"
export PATH="$PATH:/Library/TeX/texbin:/opt/homebrew/bin"
if ! command -v latexmk >/dev/null 2>&1; then
  printf '%s\n' 'latexmk is required; install TeX Live or MacTeX and add its bin directory to PATH.' >&2
  exit 1
fi
exec latexmk -pdf -pvc -pvctimeout- -view=none \
  -interaction=nonstopmode -halt-on-error -file-line-error main.tex

